A Dark Sink Enhances the Direct Detection of Freeze-in Dark Matter

We describe a simple dark sector structure which, if present, has implications for the direct detection of dark matter (DM): the Dark Sink. A Dark Sink transports energy density from the DM into light dark-sector states that do not appreciably contribute to the DM density. As an example, we consider a light, neutral fermion $\psi$ which interacts solely with DM $\chi$ via the exchange of a heavy scalar $\Phi$. We illustrate the impact of a Dark Sink by adding one to a DM freeze-in model in which $\chi$ couples to a light dark photon $\gamma '$ which kinetically mixes with the Standard Model (SM) photon. This freeze-in model (absent the sink) is itself a benchmark for ongoing experiments. In some cases, the literature for this benchmark has contained errors; we correct the predictions and provide them as a public code. We then analyze how the Dark Sink modifies this benchmark, solving coupled Boltzmann equations for the dark-sector energy density and DM yield. We check the contribution of the Dark Sink $\psi$'s to dark radiation; consistency with existing data limits the maximum attainable cross section. For DM with a mass between $\text{MeV} -\mathcal{O}(10\text{ GeV})$, adding the Dark Sink can increase predictions for the direct detection cross section all the way up to the current limits.

==> anc/FreezeIn.txt <==
################################################################################
# Portal coupling kappa (middle column) for freezing-in the observed dark      #
# matter abundance via a light dark photon mediator, and the corresponding     #
# direct detection cross section (last column), as a function of the dark      #
# matter mass in GeV (first column)                                            #
################################################################################
################################################################################
#   DM mass mchi [GeV]   ##   Portal coupling kappa  ## DD cross section [cm^2]#
################################################################################
1.000000000000000048e-04	4.128987372920586219e-11	6.428030901780166265e-38
1.018610170155975281e-04	4.091110008318745962e-11	6.508000817963371431e-38
1.037566678745185890e-04	4.053581268895355814e-11	6.588348493283856764e-38
1.056875971184803863e-04	4.016398023981479145e-11	6.669055988358480654e-38
1.076544612842315793e-04	3.979557176320996335e-11	6.750104756990635221e-38
1.096579291267809898e-04	3.943055662087337730e-11	6.831475646661630970e-38
1.116986818467822557e-04	3.906890450922884585e-11	6.913148899965023449e-38
1.137774133221491354e-04	3.871058546002511393e-11	6.995104157035426574e-38
1.158948303439810582e-04	3.835556984122885853e-11	7.077320459025476751e-38
1.180516528568805612e-04	3.800382835819164018e-11	7.159776252686117386e-38
1.202486142037412301e-04	3.765533205510994785e-11	7.242449396107335204e-38
1.224864613750930708e-04	3.731005231679760785e-11	7.325317165678694166e-38
1.247659552630869643e-04	3.696796087079260643e-11	7.408356264330875411e-38
1.270878709202058108e-04	3.662902978982129958e-11	7.491542831121912257e-38
1.294529978227916035e-04	3.629323149464509696e-11	7.574852452234201254e-38
1.318621401394748458e-04	3.596053875731735628e-11	7.658260173450891636e-38
1.343161170046015297e-04	3.563092470487936202e-11	7.741740514183321894e-38
1.368157627967471913e-04	3.530436282352800387e-11	7.825267483123921178e-38
1.393619274224141842e-04	3.498082696328956041e-11	7.908814595602635919e-38
1.419554766050101292e-04	3.466029134323719901e-11	7.992354892728461543e-38
1.445972921792019463e-04	3.434273055729351211e-11	8.075860962401540934e-38
1.472882723907501770e-04	3.402811958066204681e-11	8.159304962285957153e-38
1.500293322019218239e-04	3.371643377693670255e-11	8.242658644837966782e-38
1.528214036025869315e-04	3.340764890594145164e-11	8.325893384489848292e-38
1.556654359271061883e-04	3.310174113235767796e-11	8.408980207095584845e-38
1.585623961771137158e-04	3.279868703520215463e-11	8.491889821751050066e-38
1.615132693503091297e-04	3.249846361822346996e-11	8.574592655108882441e-38
1.645190587753662351e-04	3.220104832129215588e-11	8.657058888316313901e-38
1.675807864530766986e-04	3.190641903286573104e-11	8.739258496713636529e-38
1.706994934038407743e-04	3.161455410361852418e-11	8.821161292440983886e-38
1.738762400216250527e-04	3.132543236133425320e-11	8.902736970112962840e-38
1.771121064345088786e-04	3.103903312716888721e-11	8.983955155733589754e-38
1.804081928719382670e-04	3.075533623340257572e-11	9.064785459038450231e-38
1.837656200388170424e-04	3.047432204281047379e-11	9.145197529467931862e-38
1.871855294965579319e-04	3.019597146979636011e-11	9.225161115993487441e-38
1.906690840512251814e-04	2.992026600344752422e-11	9.304646131040497895e-38
1.942174681489026197e-04	2.964718773268570354e-11	9.383622718774858971e-38
1.978318882784164360e-04	2.937671937370863222e-11	9.462061328047659127e-38
2.015135733815558378e-04	2.910884429993657069e-11	9.539932790323082107e-38
2.052637752709252192e-04	2.884354657470332030e-11	9.617208402949708027e-38
2.090837690555749911e-04	2.858081098695700584e-11	9.693860018175369708e-38
2.129748535745521019e-04	2.832062309026746714e-11	9.769860138351301015e-38
2.169383518385184322e-04	2.806296924547110647e-11	9.845182017823408858e-38
2.209756114795903147e-04	2.780783666732374259e-11	9.919799772068558386e-38
2.250880052095461704e-04	2.755521347557752400e-11	9.993688494702110571e-38
2.292769312865648647e-04	2.730508875094889331e-11	1.006682438306233252e-37
2.335438139906479262e-04	2.705745259650467186e-11	1.013918487316818317e-37
2.378901041078893431e-04	2.681229620506110760e-11	1.021074878495267451e-37
2.423172794237600676e-04	2.656961193326950534e-11	1.028149647879618074e-37
2.468268452255692339e-04	2.632939338315393358e-11	1.035141002452593147e-37
2.514203348142796828e-04	2.609163549197172214e-11	1.042047338421401174e-37
2.560993100258458994e-04	2.585633463139190388e-11	1.048867261029923888e-37
2.608653617622547455e-04	2.562348871713089308e-11	1.055599606078590103e-37
2.657201105324506481e-04	2.539309733035460121e-11	1.062243463353918655e-37
2.706652070033241072e-04	2.516516185235676604e-11	1.068798202201292478e-37
2.757023325609582747e-04	2.493968561425937178e-11	1.075263499511920769e-37
2.808331998823172132e-04	2.471667406376342333e-11	1.081639370439460672e-37
2.860595535175741895e-04	2.449613495131365589e-11	1.087926202214965234e-37
2.913831704832788461e-04	2.427807853844393127e-11	1.094124791492675283e-37
2.968058608665601950e-04	2.406251783155590143e-11	1.100236385736164982e-37
3.023294684405776131e-04	2.384946884497157461e-11	1.106262729247719487e-37
3.079558712914226386e-04	2.363895089781722594e-11	1.112206114557493901e-37
3.136869824566876504e-04	2.343098695017469946e-11	1.118069440028444252e-37
3.195247505759213607e-04	2.322560398501921526e-11	1.123856274704851730e-37
3.254711605531848163e-04	2.302283344380753280e-11	1.129570931645473158e-37
3.315282342319423150e-04	2.282271172526268718e-11	1.135218551248983932e-37
3.376980310825091164e-04	2.262528075902095865e-11	1.140805196414882285e-37
3.439826489022924146e-04	2.243058866850090503e-11	1.146337961809086799e-37
3.503842245290676185e-04	2.223869054080936822e-11	1.151825100049050165e-37
3.569049345675229896e-04	2.204964932597500145e-11	1.157276168328606986e-37
3.635469961293318173e-04	2.186353689365838326e-11	1.162702199924458586e-37
3.703126675869927134e-04	2.168043528325027333e-11	1.168115906244256640e-37
3.772042493416997012e-04	2.150043819368547222e-11	1.173531916706433030e-37
3.842240846055060451e-04	2.132365277348098611e-11	1.178967065954431289e-37
3.913745601980383993e-04	2.115020179112355021e-11	1.184440740957693645e-37
3.986581073580438726e-04	2.098022629355431104e-11	1.189975304829491720e-37
4.060772025700365049e-04	2.081388890018791828e-11	1.195596620310864492e-37
4.136343684063273265e-04	2.065137793824269391e-11	1.201334704820851396e-37
4.213321743847288901e-04	2.049291271319117172e-11	1.207224562406874282e-37
4.291732378422157359e-04	2.033875034505635360e-11	1.213307258698116748e-37
4.371602248248502198e-04	2.018919482190967896e-11	1.219631338214584515e-37
4.452958509942655184e-04	2.004460929276513036e-11	1.226254738872799854e-37
4.535828825510186029e-04	1.990543327791633855e-11	1.233247455904226363e-37
4.620241371751312867e-04	1.977220770998581938e-11	1.240695389258882676e-37
4.706224849841281828e-04	1.964561323879102152e-11	1.248706176194486775e-37
4.793808495089107069e-04	1.952653294494915732e-11	1.257418635958471666e-37
4.883022086877879990e-04	1.941616560674635173e-11	1.267019597807303979e-37
4.973895958790062848e-04	1.931626502798256045e-11	1.277778859936167698e-37
5.066461008921268206e-04	1.922982985467161053e-11	1.290147739030546273e-37
5.160748710385906941e-04	1.916485467118894319e-11	1.305283865357165270e-37
5.256791122018418180e-04	1.912016970605671533e-11	1.323149489790897740e-37
5.354620899273608093e-04	1.908763031945978994e-11	1.342725273590311412e-37
5.454271305329836403e-04	1.906402777038888756e-11	1.363629453065053024e-37
5.555776222398877860e-04	1.904740600715868278e-11	1.385635151993075060e-37
5.659170163246241437e-04	1.903639843293618471e-11	1.408585621386112513e-37
5.764488282925873171e-04	1.902998455749212081e-11	1.432363936544994595e-37
5.871766390733255264e-04	1.902737094953949353e-11	1.456878526293150423e-37
5.981040962380944435e-04	1.902792367441436145e-11	1.482055150090728485e-37
6.092349152400711784e-04	1.903112619359336190e-11	1.507832011608326913e-37
6.205728806776500623e-04	1.903655137180750621e-11	1.534156581856702479e-37
6.321218475812448011e-04	1.904384195152617981e-11	1.560983431784709898e-37
6.438857427240419562e-04	1.905269642184268689e-11	1.588272697609642510e-37
6.558685659571435525e-04	1.906285848693148231e-11	1.615988961550520534e-37
6.680743915695614441e-04	1.907410902715142694e-11	1.644100415585171940e-37
6.805073696735206446e-04	1.908625983954421392e-11	1.672578223987409419e-37
6.931717276155407569e-04	1.909914868125068188e-11	1.701396029064157965e-37
7.060717714137773214e-04	1.911263528775182211e-11	1.730529562296307037e-37
7.192118872221193223e-04	1.912659813410739045e-11	1.759956334508572951e-37
7.325965428215230456e-04	1.914093177169681934e-11	1.789655386249101267e-37
7.462302891391108363e-04	1.915554461707055055e-11	1.819607084686418923e-37
7.601177617955329462e-04	1.917035710044525203e-11	1.849792956889638197e-37
7.742636826811269846e-04	1.918530010349344697e-11	1.880195551876648529e-37
7.886728615614155540e-04	1.920031363217912464e-11	1.910798325630293436e-37
8.033501977124734390e-04	1.921534568229999980e-11	1.941585544611801682e-37
8.183006815867389754e-04	1.923035126433216615e-11	1.972542204288714343e-37
8.335293965098195066e-04	1.924529156096505043e-11	2.003653959938578379e-37
8.490415204088746625e-04	1.926013319593350506e-11	2.034907067556156465e-37
8.648423275731726865e-04	1.927484759681952794e-11	2.066288333130418712e-37
8.809371904473991014e-04	1.928941043766990297e-11	2.097785068895611508e-37
8.973315814583519715e-04	1.930380114980272960e-11	2.129385055429277716e-37
9.140310748756232161e-04	1.931800249117915083e-11	2.161076508680067342e-37
9.310413487069074982e-04	1.933200016632903209e-11	2.192848051176155217e-37
9.483681866285927856e-04	1.934578249011982985e-11	2.224688686798948474e-37
9.660174799522645676e-04	1.935934008971419189e-11	2.256587778614038449e-37
9.839952296278227113e-04	1.937266563992375349e-11	2.288535029337661457e-37
1.002307548283865382e-03	1.938575362787384592e-11	2.320520464086257729e-37
1.020960662306046388e-03	1.939860014347682809e-11	2.352534415112731448e-37
1.039960913954120214e-03	1.941120269269537831e-11	2.384567508278264276e-37
1.059314763518369841e-03	1.942356003097993270e-11	2.416610651045062723e-37
1.079028791516183647e-03	1.943567201460276751e-11	2.448655021805282395e-37
1.099109700929497193e-03	1.944753946789677738e-11	2.480692060385697686e-37
1.119564319483878131e-03	1.945916406464986986e-11	2.512713459587799264e-37
1.140399601970032905e-03	1.947054822211402244e-11	2.544711157639787089e-37
1.161622632608501782e-03	1.948169500626763436e-11	2.576677331451096534e-37
1.183240627458377906e-03	1.949260804712575756e-11	2.608604390572293426e-37
1.205260936870842505e-03	1.950329146302921164e-11	2.640484971773788028e-37
1.227691047988359102e-03	1.951374979296346414e-11	2.672311934166189815e-37
1.250538587290391272e-03	1.952398793606398812e-11	2.704078354793612124e-37
1.273811323186478358e-03	1.953401109755833218e-11	2.735777524638683231e-37
1.297517168657586796e-03	1.954382474047835036e-11	2.767402944985108187e-37
1.321664183946605082e-03	1.955343454254950992e-11	2.798948324089683779e-37
1.346260579298910872e-03	1.956284635772964568e-11	2.830407574121476358e-37
1.371314717753945468e-03	1.957206618192723822e-11	2.861774808330939298e-37
1.396835117988739789e-03	1.958110012248053338e-11	2.893044338416295933e-37
1.422830457214352027e-03	1.958995437102383069e-11	2.924210672058619054e-37
1.449309574126216591e-03	1.959863517940702466e-11	2.955268510600536849e-37
1.476281471909390982e-03	1.960714883836943130e-11	2.986212746846669905e-37
1.503755321299738400e-03	1.961550165869959615e-11	3.017038462966512783e-37
1.531740463702079740e-03	1.962369995464031607e-11	3.047740928482948881e-37
1.560246414366367766e-03	1.963175002931985285e-11	3.078315598330943750e-37
1.589282865622978049e-03	1.963965816201559739e-11	3.108758110973913744e-37
1.618859690178199150e-03	1.964743059706967185e-11	3.139064286565086074e-37
1.648986944471064796e-03	1.965507353429693674e-11	3.169230125143779371e-37
1.679674872092653008e-03	1.966259312073854311e-11	3.199251804856917226e-37
1.710933907269013374e-03	1.966999544362824773e-11	3.229125680197367211e-37
1.742774678408918988e-03	1.967728652445076184e-11	3.258848280251539775e-37
1.775208011717635884e-03	1.968447231398244797e-11	3.288416306949573868e-37
1.808244934877951612e-03	1.969155868821483491e-11	3.317826633312281434e-37
1.841896680799710861e-03	1.969855144507068163e-11	3.347076301689784599e-37
1.876174691439119486e-03	1.970545630183085424e-11	3.376162521987586292e-37
1.911090621689137941e-03	1.971227889319825484e-11	3.405082669876609686e-37
1.946656343342263425e-03	1.971902476993253410e-11	3.433834284984539160e-37
1.982883949127071162e-03	1.972569939799661531e-11	3.462415069066819841e-37
2.019785756819878538e-03	1.973230815816402274e-11	3.490822884156976221e-37
2.057374313432911404e-03	1.973885634604630132e-11	3.519055750698289480e-37
2.095662399480432980e-03	1.974534917252057216e-11	3.547111845665399335e-37
2.134663033324245458e-03	1.975179176461114870e-11	3.574989500710355413e-37
2.174389475600079814e-03	1.975818916766235278e-11	3.602687200654426239e-37
2.214855233726359396e-03	1.976454634349684551e-11	3.630203580407886163e-37
2.256074066496859074e-03	1.977086816864265282e-11	3.657537421760790023e-37
2.298059988758850702e-03	1.977715944199048626e-11	3.684687653542613203e-37
2.340827276178294395e-03	1.978342488523686951e-11	3.711653349085534826e-37
2.384390470093720581e-03	1.978966914447937876e-11	3.738433724025916298e-37
2.428764382460450386e-03	1.979589679210185844e-11	3.765028134143690942e-37
2.473964100886811429e-03	1.980211232879874866e-11	3.791436073193645123e-37
2.520004993764092018e-03	1.980832018569352384e-11	3.817657170720008797e-37
2.566902715491951956e-03	1.981452472652653695e-11	3.843691189852397263e-37
2.614673211801091940e-03	1.982073024989408437e-11	3.869538025083243177e-37
2.663332725174980421e-03	1.982694099152419298e-11	3.895197700027550325e-37
2.712897800372464190e-03	1.983316112657636969e-11	3.920670365166181491e-37
2.763385290053169997e-03	1.983939477195419484e-11	3.945956295574005108e-37
2.814812360507581556e-03	1.984564598862087543e-11	3.971055888634424182e-37
2.867196497493769945e-03	1.985191878390882707e-11	3.995969661741760835e-37
2.920555512182745027e-03	1.985821711381540067e-11	4.020698249993109319e-37
2.974907547214440586e-03	1.986454488527753865e-11	4.045242403871163444e-37
3.030271082866396216e-03	1.987090595841891773e-11	4.069602986919628749e-37
3.086664943337274428e-03	1.987730414876383967e-11	4.093780973412736214e-37
3.144108303147264728e-03	1.988374322941261608e-11	4.117777446020378492e-37
3.202620693657650189e-03	1.989022693317361680e-11	4.141593593470306094e-37
3.262222009711669788e-03	1.989675895464891855e-11	4.165230708209278689e-37
3.322932516398971556e-03	1.990334295226630643e-11	4.188690184063118904e-37
3.384772855945982796e-03	1.990998255025999664e-11	4.211973513899465615e-37
3.447764054734464220e-03	1.991668134059125945e-11	4.235082287291995586e-37
3.511927530450727804e-03	1.992344288480967566e-11	4.258018188188914855e-37
3.577285099367873231e-03	1.993027071585138209e-11	4.280782992586257746e-37
3.643858983763544404e-03	1.993716833977233159e-11	4.303378566207225508e-37
3.711671819475766913e-03	1.994413923741456436e-11	4.325806862188573518e-37
3.780746663599349276e-03	1.995118686600392348e-11	4.348069918775030159e-37
3.851107002325568872e-03	1.995831466067744067e-11	4.370169857022555023e-37
3.922776758927719494e-03	1.996552603593973641e-11	4.392108878511553161e-37
3.995780301895269192e-03	1.997282438704710955e-11	4.413889263070716085e-37
4.070142453219439092e-03	1.998021309131936825e-11	4.435513366512698937e-37
4.145888496832911101e-03	1.998769550937979958e-11	4.456983618382766414e-37
4.223044187206671622e-03	1.999527498632533924e-11	4.478302519722345204e-37
4.301635758106795056e-03	2.000295485283187875e-11	4.499472640850472251e-37
4.381689931514195016e-03	2.001073842620603854e-11	4.520496619169085754e-37
4.463233926710397266e-03	2.001862901141113035e-11	4.541377157005607911e-37
4.546295469532398749e-03	2.002662990214800125e-11	4.562117019530664932e-37
4.630902801799736089e-03	2.003474438233004526e-11	4.582719032908210623e-37
4.717084690917017036e-03	2.004297573060580366e-11	4.603186083903169530e-37
4.804870439655133628e-03	2.005132720738601357e-11	4.623521111512830232e-37
4.894289896114531122e-03	2.005980205598127857e-11	4.643727105032123668e-37
4.985373463873893699e-03	2.006840351425822611e-11	4.663807107067157004e-37
5.078152112327670442e-03	2.007713481173707941e-11	4.683764209928695176e-37
5.172657387216018574e-03	2.008599916918607399e-11	4.703601553210033865e-37
5.268921421350676766e-03	2.009499979844881601e-11	4.723322321517470614e-37
5.366976945540475642e-03	2.010413990225647353e-11	4.742929742240085645e-37
5.466857299720180412e-03	2.011342267396379600e-11	4.762427083330462632e-37
5.568596444286409188e-03	2.012285129718562659e-11	4.781817651084913339e-37
5.672228971644543982e-03	2.013242894532189365e-11	4.801104787916901746e-37
5.777790117970507157e-03	2.014215878096320075e-11	4.820291870119001179e-37
5.885315775191450431e-03	2.015204395517085958e-11	4.839382305609523131e-37
5.994842503189408769e-03	2.016208760662583424e-11	4.858379531659963156e-37
6.106407542232035641e-03	2.017229286064146562e-11	4.877287012599717397e-37
6.220048825634711363e-03	2.018266282803477054e-11	4.896108237494151655e-37
6.335804992658253774e-03	2.019320060385120386e-11	4.914846717792233514e-37
6.453715401646701634e-03	2.020390926593756519e-11	4.933505984939653224e-37
6.573820143409584739e-03	2.021479187335768299e-11	4.952089587953258827e-37
6.696160054853215332e-03	2.022585146464530254e-11	4.970601090952428857e-37
6.820776732865684554e-03	2.023709105588849073e-11	4.989044070642914109e-37
6.947712548460239883e-03	2.024851363863972543e-11	5.007422113748401788e-37
7.077010661181889518e-03	2.026012217764564667e-11	5.025738814385033679e-37
7.208715033782135163e-03	2.027191960839039475e-11	5.043997771373845178e-37
7.342870447166758088e-03	2.028390883444619285e-11	5.062202585485924156e-37
7.479522515621821015e-03	2.029609272462492465e-11	5.080356856615116179e-37
7.618717702322999781e-03	2.030847410992410601e-11	5.098464180872699200e-37
7.760503335133571261e-03	2.032105578026081723e-11	5.116528147598587806e-37
7.904927622696419562e-03	2.033384048098691072e-11	5.134552336283305555e-37
8.052039670825470244e-03	2.034683090917886355e-11	5.152540313394967238e-37
8.201889499202202546e-03	2.036002970969559950e-11	5.170495629105380994e-37
8.354528058382871408e-03	2.037343947099764033e-11	5.188421813909333373e-37
8.510007247122246266e-03	2.038706272072089789e-11	5.206322375130963463e-37
8.668379930019773361e-03	2.040090192099859935e-11	5.224200793311197303e-37
8.829699955494083041e-03	2.041495946352484141e-11	5.242060518470115301e-37
8.994022174092043687e-03	2.042923766435341101e-11	5.259904966238078535e-37
9.161402457138520528e-03	2.044373875842573359e-11	5.277737513849566838e-37
9.331897715733238757e-03	2.045846489382191609e-11	5.295561495993532002e-37
9.505565920101190225e-03	2.047341812572917864e-11	5.313380200514324240e-37
9.682466119303123619e-03	2.048860041012216875e-11	5.331196863957099643e-37
9.862658461312819383e-03	2.050401359715005305e-11	5.349014666951946338e-37
1.004620421346813161e-02	2.051965942422561062e-11	5.366836729430910234e-37
1.023316578330244961e-02	2.053553950881195635e-11	5.384666105672376034e-37
1.042360673976401066e-02	2.055165534090303945e-11	5.402505779167409543e-37
1.061759183483000114e-02	2.056800827519453722e-11	5.420358657302891981e-37
1.081518702552288110e-02	2.058459952294239457e-11	5.438227565856550122e-37
1.101645949633656835e-02	2.060143014350685058e-11	5.456115243299310170e-37
1.122147768207980290e-02	2.061850103558048865e-11	5.474024334900671383e-37
1.143031129114478739e-02	2.063581292809968645e-11	5.491957386633316641e-37
1.164303132920876775e-02	2.065336637083957556e-11	5.509916838873472845e-37
1.185971012337669502e-02	2.067116172469354163e-11	5.527905019894093625e-37
1.208042134677328808e-02	2.068919915163935550e-11	5.545924139148476425e-37
1.230524004359261590e-02	2.070747860439489837e-11	5.563976280342478080e-37
1.253424265461399421e-02	2.072599981576777522e-11	5.582063394294182977e-37
1.276750704319265690e-02	2.074476228770410263e-11	5.600187291580563542e-37
1.300511252173408572e-02	2.076376528004182193e-11	5.618349634970677884e-37
1.324713987866117486e-02	2.078300779898647056e-11	5.636551931651982075e-37
1.349367140588306375e-02	2.080248858528915558e-11	5.654795525235650734e-37
1.374479092677536630e-02	2.082220610218732339e-11	5.673081587570878451e-37
1.400058382468097502e-02	2.084215852307173584e-11	5.691411110345487003e-37
1.426113707194128291e-02	2.086234371892341921e-11	5.709784896494093493e-37
1.452653925946781159e-02	2.088275924552731300e-11	5.728203551415081447e-37
1.479688062686396188e-02	2.090340233048206731e-11	5.746667474004914325e-37
1.507225309310755539e-02	2.092426986002630303e-11	5.765176847518999971e-37
1.535275028780422844e-02	2.094535836570370746e-11	5.783731630269799559e-37
1.563846758302246329e-02	2.096666401089148685e-11	5.802331546174464065e-37
1.592950212572123020e-02	2.098818257721922401e-11	5.820976075165966794e-37
1.622595287078086937e-02	2.100990945090722465e-11	5.839664443483324214e-37
1.652792061464895476e-02	2.103183960905653188e-11	5.858395613858679804e-37
1.683550802961202367e-02	2.105396760592452324e-11	5.877168275620497343e-37
1.714881969870539133e-02	2.107628755922358471e-11	5.895980834734608237e-37
1.746796215127245644e-02	2.109879313648240488e-11	5.914831403806694190e-37
1.779304389918577242e-02	2.112147754151256023e-11	5.933717792072060057e-37
1.812417547374237450e-02	2.114433350102586697e-11	5.952637495400947969e-37
1.846146946324547441e-02	2.116735325145083777e-11	5.971587686349834725e-37
1.880504055128581417e-02	2.119052852599963862e-11	5.990565204291792049e-37
1.915500555573527650e-02	2.121385054203979059e-11	6.009566545661296322e-37
1.951148346846616477e-02	2.123730998882799576e-11	6.028587854351626436e-37
1.987459549580983600e-02	2.126089701566638428e-11	6.047624912305420692e-37
2.024446509976803726e-02	2.128460122054448766e-11	6.066673130341769196e-37
2.062121803999142355e-02	2.130841163933321946e-11	6.085727539265750665e-37
2.100498241653915230e-02	2.133231673560007181e-11	6.104782781309108911e-37
2.139588871343421281e-02	2.135630439111749255e-11	6.123833101953325950e-37
2.179406984302955860e-02	2.138036189713932538e-11	6.142872342189148401e-37
2.219966119119954825e-02	2.140447594652285479e-11	6.161893931269207229e-37
2.261280066337277225e-02	2.142863262677595884e-11	6.180890880012614361e-37
2.303362873142131631e-02	2.145281741411267260e-11	6.199855774723701317e-37
2.346228848142262527e-02	2.147701516860078835e-11	6.218780771788439017e-37
2.389892566231050300e-02	2.150121013048878270e-11	6.237657593015235077e-37
2.434368873543110365e-02	2.152538591780018794e-11	6.256477521788352651e-37
2.479672892502157375e-02	2.154952552528559300e-11	6.275231400104574430e-37
2.525820026962784584e-02	2.157361132482351907e-11	6.293909626565219667e-37
2.572825967447931947e-02	2.159762506736263324e-11	6.312502155397392775e-37
2.620706696483852613e-02	2.162154788649841604e-11	6.330998496579625817e-37
2.669478494034320526e-02	2.164536030377789657e-11	6.349387717148141311e-37
2.719157943036018890e-02	2.166904223582620771e-11	6.367658443760804511e-37
2.769761935036890721e-02	2.169257300338843274e-11	6.385798866596329637e-37
2.821307675939470697e-02	2.171593134237980774e-11	6.403796744666530871e-37
2.873812691851066262e-02	2.173909541703632624e-11	6.421639412619153345e-37
2.927294835042815874e-02	2.176204283525664867e-11	6.439313789108476919e-37
2.981772290019673449e-02	2.178475066622474262e-11	6.456806386809946715e-37
3.037263579703311511e-02	2.180719546040068308e-11	6.474103324153841559e-37
3.093787571730136771e-02	2.182935327196507388e-11	6.491190338851496382e-37
3.151363484866478992e-02	2.185119968380009609e-11	6.508052803285609293e-37
3.210010895543171511e-02	2.187270983508762984e-11	6.524675741833876300e-37
3.269749744511767781e-02	2.189385845160223035e-11	6.541043850192633310e-37
3.330600343624588039e-02	2.191461987877381495e-11	6.557141516764253355e-37
3.392583382740991388e-02	2.193496811759227441e-11	6.572952846168878093e-37
3.455719936762139538e-02	2.195487686342342079e-11	6.588461684937806862e-37
3.520031472796678745e-02	2.197431954780317001e-11	6.603651649442153947e-37
3.585539857459816432e-02	2.199326938327480879e-11	6.618506156107125598e-37
3.652267364308175307e-02	2.201169941133238616e-11	6.633008453958305968e-37
3.720236681413065932e-02	2.202958255353237159e-11	6.647141659543367713e-37
3.789470919074667404e-02	2.204689166583546943e-11	6.660888794269012206e-37
3.859993617679766814e-02	2.206359959624140074e-11	6.674232824190439497e-37
3.931828755705769896e-02	2.207967924578169256e-11	6.687156702288184981e-37
4.005000757873610623e-02	2.209510363293927942e-11	6.699643413265791647e-37
4.079534503452449112e-02	2.210984596156943437e-11	6.711676020900964888e-37
4.155455334718875099e-02	2.212387969240451163e-11	6.723237717983598548e-37
4.232789065573548670e-02	2.213717861823551688e-11	6.734311878875849136e-37
4.311561990318227983e-02	2.214971694287730497e-11	6.744882114733168650e-37
4.391800892596085804e-02	2.216146936404138858e-11	6.754932331430948709e-37
4.473533054498463751e-02	2.217241116026188988e-11	6.764446790249407768e-37
4.556786265841064609e-02	2.218251828204624928e-11	6.773410171380393316e-37
4.641588833612777382e-02	2.219176744745434904e-11	6.781807640334009354e-37
4.727969591600390820e-02	2.220013624234760454e-11	6.789624917340881052e-37
4.815957910192351227e-02	2.220760322559563330e-11	6.796848349868837610e-37
4.905583706365045094e-02	2.221414803958140361e-11	6.803464988399884458e-37
4.996877453854883799e-02	2.221975152641068523e-11	6.809462665647776193e-37
5.089870193519679953e-02	2.222439585030613248e-11	6.814830079436705025e-37
5.184593543892913187e-02	2.222806462675544563e-11	6.819556879510805075e-37
5.281079711934330567e-02	2.223074305908684842e-11	6.823633758602293795e-37
5.379361503980702869e-02	2.223241808326748079e-11	6.827052548155778322e-37
5.479472336900286650e-02	2.223307852186366026e-11	6.829806319188501393e-37
5.581446249454960484e-02	2.223271524827085879e-11	6.831889488864490483e-37
5.685317913873753209e-02	2.223132136251974592e-11	6.833297933476738010e-37
5.791122647641758214e-02	2.222889238019944242e-11	6.834029108669840995e-37
5.898896425508499269e-02	2.222542643631669926e-11	6.834082177900085703e-37
6.008675891719687107e-02	2.222092450623993951e-11	6.833458150326512848e-37
6.120498372476696619e-02	2.221539064627087783e-11	6.832160029561987940e-37
6.234401888627864180e-02	2.220883225685885207e-11	6.830192974996692886e-37
6.350425168595962011e-02	2.220126037204225383e-11	6.827564477749065833e-37
6.468607661546327270e-02	2.219268997939205683e-11	6.824284553715880203e-37
6.588989550799949357e-02	2.218314037557503809e-11	6.820365956702931108e-37
6.711611767496279690e-02	2.217263556369069275e-11	6.815824415246130099e-37
6.836516004510238831e-02	2.216120469981930467e-11	6.810678897512580758e-37
6.963744730628222690e-02	2.214888259782278986e-11	6.804951909647824202e-37
7.093341204987997639e-02	2.213571030346288760e-11	6.798669834169499103e-37
7.225349491787212697e-02	2.212173575147831612e-11	6.791863316582178182e-37
7.359814475265763489e-02	2.210701452258244482e-11	6.784567710420771502e-37
7.496781874966876313e-02	2.209161072167332174e-11	6.776823593584636335e-37
7.636298261282241373e-02	2.207559800427400812e-11	6.768677372340923666e-37
7.778411071286489564e-02	2.205906078591392193e-11	6.760181994105690677e-37
7.923168624866253062e-02	2.204209567968466741e-11	6.751397796588978438e-37
8.070620141149498217e-02	2.202481322190910795e-11	6.742393529950580296e-37
8.220815755240540312e-02	2.200733996695218230e-11	6.733247601615416539e-37
8.373806535266489770e-02	2.198982106345448838e-11	6.724049612670102490e-37
8.529644499741025065e-02	2.197242347264211861e-11	6.714902284586302918e-37
8.688382635251183650e-02	2.195534006902142941e-11	6.705923924089354537e-37
8.850074914473439469e-02	2.193879500816252753e-11	6.697251662812072134e-37
9.014776314524917955e-02	2.192305105489529583e-11	6.689045897762213131e-37
9.182542835656282154e-02	2.190842047234768286e-11	6.681496913592205734e-37
9.353431520292386503e-02	2.189528782369117374e-11	6.674838786434678135e-37
9.527500472427290201e-02	2.188412662523991433e-11	6.669359567600099494e-37
9.704808877380305399e-02	2.187540571894665950e-11	6.665344344365563501e-37
9.885417021919572222e-02	2.186974919010947425e-11	6.663172968359724039e-37
1.006938631476027024e-01	2.186798856913532903e-11	6.663352251669996146e-37
1.025677930744421790e-01	2.187128700580560033e-11	6.666592438083458595e-37
1.044765971560804169e-01	2.188148340182237231e-11	6.674018720249371629e-37
1.064209244064724530e-01	2.190304426767493478e-11	6.688367130611850721e-37
1.084014359178330916e-01	2.193755187761323181e-11	6.710630122934711826e-37
1.104188050854160164e-01	2.198022726376754723e-11	6.737919164839249938e-37
1.124737178364751955e-01	2.202925090769577275e-11	6.769147902542807955e-37
1.145668728634871431e-01	2.208357125621598250e-11	6.803696518079290899e-37
1.166989818617147484e-01	2.214247066991396635e-11	6.841147363465480624e-37
1.188707697711903211e-01	2.220542089423263487e-11	6.881197075311125617e-37
1.210829750232039481e-01	2.227201587271638282e-11	6.923615812640070175e-37
1.233363497913776002e-01	2.234193498996299646e-11	6.968225025946279118e-37
1.256316602474120137e-01	2.241492089595359450e-11	7.014884102278558653e-37
1.279696868215941530e-01	2.249076528727304152e-11	7.063481854031474024e-37
1.303512244681508947e-01	2.256929950470944829e-11	7.113930943980298211e-37
1.327770829355428839e-01	2.265038838182254313e-11	7.166164302149989901e-37
1.352480870417875347e-01	2.273392668365166090e-11	7.220133148869947870e-37
1.377650769549053633e-01	2.281983841871336729e-11	7.275806836245961489e-37
1.403289084785873109e-01	2.290808318595997922e-11	7.333177215711187748e-37
1.429404533431760937e-01	2.299867141915669861e-11	7.392268854686644426e-37
1.456005995020648314e-01	2.309160167591667367e-11	7.453099211117503228e-37
1.483102514336104294e-01	2.318685089466691538e-11	7.515672161527443383e-37
1.510703304486653853e-01	2.328438961902799437e-11	7.579987609143825882e-37
1.538817750038346255e-01	2.338418556103126308e-11	7.646043708025960077e-37
1.567455410205594868e-01	2.348620489184715383e-11	7.713837651333007131e-37
1.596626022101425013e-01	2.359041272779447239e-11	7.783365949391534741e-37
1.626339504048192053e-01	2.369677325166270701e-11	7.854624473783982968e-37
1.656605958949913526e-01	2.380524964761678842e-11	7.927608378900987021e-37
1.687435677727375793e-01	2.391580393390814084e-11	8.002311953370497195e-37
1.718839142817145393e-01	2.402839673718395462e-11	8.078728428461233645e-37
1.750827031735724959e-01	2.414298703272164519e-11	8.156849758401026939e-37
1.783410220710008320e-01	2.425953186479546779e-11	8.236666381250955700e-37
1.816599788375326818e-01	2.437798605583454405e-11	8.318166965541110379e-37
1.850407019542302245e-01	2.449830190987976589e-11	8.401338145942263574e-37
1.884843409033795381e-01	2.462042891402238847e-11	8.486164250151618168e-37
1.919920665593284892e-01	2.474431344044879465e-11	8.572627018561208744e-37
1.955650715865948908e-01	2.486989845111624630e-11	8.660705317962932277e-37
1.992045708453869246e-01	2.499712320676822224e-11	8.750374850416008330e-37
2.029118018046678074e-01	2.512592298185979684e-11	8.841607858396336230e-37
2.066880249629081956e-01	2.525622878694076271e-11	8.934372827423168274e-37
2.105345242766706038e-01	2.538796710009608710e-11	9.028634187493115139e-37
2.144526075971667500e-01	2.552105960914363559e-11	9.124352014827085272e-37
2.184436071149425951e-01	2.565542296642088361e-11	9.221481735643014548e-37
2.225088798128369294e-01	2.579096855814201055e-11	9.319973833896281732e-37
2.266498079273692734e-01	2.592760229046587428e-11	9.419773565175549510e-37
2.308677994187169624e-01	2.606522439457589843e-11	9.520820679197721496e-37
2.351642884494348495e-01	2.620372925322801401e-11	9.623049153606465540e-37
2.395407358720877122e-01	2.634300525136769239e-11	9.726386942039381645e-37
2.439986297259550407e-01	2.648293465354455090e-11	9.830755739682643419e-37
2.485394857429798487e-01	2.662339351095894285e-11	9.936070769773222456e-37
2.531648478631355337e-01	2.676425160105235963e-11	1.004224059472996464e-36
2.578762887593800679e-01	2.690537240260019526e-11	1.014916695579130409e-36
2.626754103723835665e-01	2.704661310926061267e-11	1.025674464518896454e-36
2.675638444552044803e-01	2.718782468451684607e-11	1.036486141502077986e-36
2.725432531281027360e-01	2.732885196081988000e-11	1.047339792701865559e-36
2.776153294436801144e-01	2.746953378564374950e-11	1.058222774744891712e-36
2.827817979625341094e-01	2.760970321690945752e-11	1.069121739127629199e-36
2.880444153396297668e-01	2.774918776999763974e-11	1.080022641960273635e-36
2.934049709215786894e-01	2.788780971821467776e-11	1.090910759414628769e-36
2.988652873550382560e-01	2.802538644817395676e-11	1.101770709220231943e-36
3.044272212064302874e-01	2.816173087107418900e-11	1.112586478510336230e-36
3.100926635931926523e-01	2.829665189030904727e-11	1.123341458266586649e-36
3.158635408267818634e-01	2.842995492522772797e-11	1.134018484548048878e-36
3.217418150676371602e-01	2.856144249018923581e-11	1.144599886616771908e-36
3.277294849923381714e-01	2.869091482732238442e-11	1.155067541988816498e-36
3.338285864731760921e-01	2.881817059062584416e-11	1.165402938347202250e-36
3.400411932703705786e-01	2.894300757823352423e-11	1.175587242153005695e-36
3.463694177371733907e-01	2.906522350883712432e-11	1.185601373683643965e-36
3.528154115380882638e-01	2.918461683742687801e-11	1.195426088116136229e-36
3.593813663804625858e-01	2.930098760468948052e-11	1.205042062158811665e-36
3.660695147596902399e-01	2.941413831361838449e-11	1.214429985621078371e-36
3.728821307182833555e-01	2.952387482616348310e-11	1.223570657199782796e-36
3.798215306190736440e-01	2.963000727209801506e-11	1.232445083655661665e-36
3.868900739327975069e-01	2.973235096173490638e-11	1.241034581457689029e-36
3.940901640403447481e-01	2.983072729370783591e-11	1.249320879890321655e-36
4.014242490499321803e-01	2.992496464876934267e-11	1.257286224552272210e-36
4.088948226294860100e-01	3.001489926047983314e-11	1.264913480129496520e-36
4.165044248545184957e-01	3.010037605380276290e-11	1.272186231303973724e-36
4.242556430717777105e-01	3.018124944302529885e-11	1.279088880668407122e-36
4.321511127789761653e-01	3.025738408118367631e-11	1.285606742564246208e-36
4.401935185208874501e-01	3.032865555438784539e-11	1.291726131855942648e-36
4.483855948021185922e-01	3.039495101643934834e-11	1.297434446826789189e-36
4.567301270168746541e-01	3.045616976249242222e-11	1.302720245680972669e-36
4.652299523960188865e-01	3.051222374682954511e-11	1.307573316701322520e-36
4.738879609717651098e-01	3.056303806374091419e-11	1.311984743342268199e-36
4.827070965603183494e-01	3.060855144925683042e-11	1.315946968921007755e-36
4.916903577628026212e-01	3.064871702457901413e-11	1.319453879692497816e-36
5.008407989848212560e-01	3.068350472043998973e-11	1.322501030304510159e-36
5.101615314749833319e-01	3.071289796071435148e-11	1.325085371934791680e-36
5.196557243827657491e-01	3.073688535303151561e-11	1.327204544028305928e-36
5.293266058360560633e-01	3.075546482877470368e-11	1.328857236009197984e-36
5.391774640387498874e-01	3.076864527744592285e-11	1.330043332181097418e-36
5.492116483887788947e-01	3.077644702474117899e-11	1.330763954744769169e-36
5.594325706169377410e-01	3.077890188155670803e-11	1.331021467238918741e-36
5.698437059469141364e-01	3.077605294097843906e-11	1.330819453602785317e-36
5.804485942768977669e-01	3.076795420161947987e-11	1.330162679691786491e-36
5.912508413831875087e-01	3.075467006264209522e-11	1.329057041317763707e-36
6.022541201461927285e-01	3.073627472164148127e-11	1.327509501725226926e-36
6.134621717992505552e-01	3.071285149944492747e-11	1.325528020842685237e-36
6.248788072006894456e-01	3.068449211174121108e-11	1.323121478318503237e-36
6.365079081295571539e-01	3.065129590478291392e-11	1.320299592134855449e-36
6.483534286054720708e-01	3.061336907040053199e-11	1.317072834424292703e-36
6.604193962330304757e-01	3.057082385393968010e-11	1.313452345967252190e-36
6.727099135712336642e-01	3.052377776728573516e-11	1.309449850710327713e-36
6.852291595284063508e-01	3.047235281779304949e-11	1.305077571508464882e-36
6.979813907830659803e-01	3.041667476265353511e-11	1.300348148158060959e-36
7.109709432312432131e-01	3.035687239699238729e-11	1.295274558650854253e-36
7.242022334607315370e-01	3.029307688278589509e-11	1.289870044443547441e-36
7.376797602527731534e-01	3.022542112457402875e-11	1.284148040407748438e-36
7.514081061116969495e-01	3.015403919684328427e-11	1.278122109996302205e-36
7.653919388230148169e-01	3.007906582698270084e-11	1.271805886044749717e-36
7.796360130405228794e-01	3.000063593682488710e-11	1.265213017517589456e-36
7.941451719029339884e-01	2.991888424498885490e-11	1.258357122409944091e-36
8.089243486805938188e-01	2.983394493160369021e-11	1.251251746931815027e-36
8.239785684528520004e-01	2.974595136647185238e-11	1.243910331031057382e-36
8.393129498166364000e-01	2.965503590138672112e-11	1.236346180257531676e-36
8.549327066268375130e-01	2.956132972714437229e-11	1.228572443933895592e-36
8.708431497690723999e-01	2.946496279583582708e-11	1.220602099582023586e-36
8.870496889654402306e-01	2.936606380927423952e-11	1.212447943557767474e-36
9.035578346138929406e-01	2.926476027498569878e-11	1.204122587876860574e-36
9.203731996618220723e-01	2.916117863210403103e-11	1.195638463272839839e-36
9.375015015145289343e-01	2.905544445090693547e-11	1.187007828624854863e-36
9.549485639791965852e-01	2.894768271168305782e-11	1.178242787033139024e-36
9.727203192450537550e-01	2.883801817146834076e-11	1.169355309028432082e-36
9.908228099003798528e-01	2.872657583118021590e-11	1.160357263695492995e-36
1.009262190987048502e+00	2.861348152145005852e-11	1.151260458917525549e-36
1.028044732093309710e+00	2.849886263390287738e-11	1.142076692573581898e-36
1.047176819485520216e+00	2.838284903732130013e-11	1.132817817460427481e-36
1.066664958279538666e+00	2.826557423778408920e-11	1.123495824166390093e-36
1.086515774652537125e+00	2.814717687344731801e-11	1.114122948466608063e-36
1.106736018095974439e+00	2.802780268756998978e-11	1.104711813740451737e-36
1.127332563710487179e+00	2.790760721707927841e-11	1.095275625884482926e-36
1.148312414543511073e+00	2.778675961051258227e-11	1.085828451361797917e-36
1.169682703970384541e+00	2.766544835023320766e-11	1.076385636026707470e-36
1.191450698119774776e+00	2.754389047481632425e-11	1.066964483917992999e-36
1.213623798344241722e+00	2.742234806215345845e-11	1.057585477965569371e-36
1.236209543736769056e+00	2.730116289037483715e-11	1.048274864236025344e-36
1.259215613694150804e+00	2.718085648355435711e-11	1.039072167349677535e-36
1.282649830528059809e+00	2.706267605163253797e-11	1.030071454614468025e-36
1.306520162124719997e+00	2.694650127886654780e-11	1.021261507510419560e-36
1.330834724654076151e+00	2.683117729643468075e-11	1.012553213598424508e-36
1.355601785329368925e+00	2.671626685268215678e-11	1.003912899711249022e-36
1.380829765218092309e+00	2.660151607952235886e-11	9.953211816735605601e-37
1.406527242105236386e+00	2.648675924103027204e-11	9.867655690576030570e-37
1.432702953409829449e+00	2.637188408081668039e-11	9.782377520752303799e-37
1.459365799155757815e+00	2.625681508440313634e-11	9.697322793472360459e-37
1.486524844997857198e+00	2.614150422044866612e-11	9.612458181295958747e-37
1.514189325304352129e+00	2.602592548149090623e-11	9.527767105438838079e-37
1.542368646296627288e+00	2.591007167440878986e-11	9.443247041982257723e-37
1.571072389247448742e+00	2.579395277109004362e-11	9.358908020596977123e-37
1.600310313738701584e+00	2.567759557709317512e-11	9.274772105519058470e-37
1.630092360979741084e+00	2.556104482137894726e-11	9.190873903140150430e-37
1.660428657187529522e+00	2.544436623102984697e-11	9.107262467812908101e-37
1.691329517029646956e+00	2.532765313452600218e-11	9.024005660960123721e-37
1.722805447131392054e+00	2.521104105286875060e-11	8.941200046856075874e-37
1.754867149648152047e+00	2.509474766606555975e-11	8.858998421498916761e-37
1.787525525904235302e+00	2.497930765131254820e-11	8.777773527383634892e-37
1.820791680099462351e+00	2.486497069677141271e-11	8.697691839644652658e-37
1.854676923084697560e+00	2.475101433963123049e-11	8.618239699104433978e-37
1.889192776207664348e+00	2.463714632616116588e-11	8.539210948549293227e-37
1.924350975230332272e+00	2.452319702122851145e-11	8.460487776604791827e-37
1.960163474319185806e+00	2.440905131458983550e-11	8.381991988675149584e-37
1.996642450109793465e+00	2.429462611135833932e-11	8.303668751521994292e-37
2.033800305846980017e+00	2.417985969085400024e-11	8.225478845805204701e-37
2.071649675602066587e+00	2.406470572493398742e-11	8.147394277717356509e-37
2.110203428568596440e+00	2.394912953574897567e-11	8.069395513892144006e-37
2.149474673437980154e+00	2.383310557610152052e-11	7.991469607286199440e-37
2.189476762856620518e+00	2.371661563951617669e-11	7.913608857649686146e-37
2.230223297965936435e+00	2.359964753579350550e-11	7.835809814782727671e-37
2.271728133026902796e+00	2.348219407915698330e-11	7.758072513167859274e-37
2.314005380130653933e+00	2.336425229516024019e-11	7.680399869342954776e-37
2.357069413996727647e+00	2.324582278594911228e-11	7.602797197663636485e-37
2.400934876860651546e+00	2.312690921340495417e-11	7.525271814629870296e-37
2.445616683452443763e+00	2.300751787214973521e-11	7.447832711053959267e-37
2.491130026067791103e+00	2.288765733251491841e-11	7.370490277295163801e-37
2.537490379733571721e+00	2.276733813889961659e-11	7.293256070704655928e-37
2.584713507469563520e+00	2.264657255274667701e-11	7.216142617218966724e-37
2.632815465648020048e+00	2.252537433192899457e-11	7.139163240937643559e-37
2.681812609453012808e+00	2.240375854028483623e-11	7.062331916955108789e-37
2.731721598441378962e+00	2.228174138239730892e-11	6.985663143724034718e-37
2.782559402207125832e+00	2.215934005981536028e-11	6.909171832037368155e-37
2.834343306151309250e+00	2.203657264567105971e-11	6.832873208279768839e-37
2.887090917359234954e+00	2.191345797534901716e-11	6.756782730106758128e-37
2.940820170587060911e+00	2.179001555131009651e-11	6.680916013040328287e-37
2.995549334359816296e+00	2.166626546067962764e-11	6.605288766825403310e-37
3.051297017182871052e+00	2.154222830455345904e-11	6.529916740632197917e-37
3.108082173869063602e+00	2.141792513832163614e-11	6.454815676422160513e-37
3.165924111983520639e+00	2.129337742271837618e-11	6.380001270055228313e-37
3.224842498408438729e+00	2.116860698563127185e-11	6.305489139913286069e-37
3.284857366030046855e+00	2.104363599521814754e-11	6.231294803115556980e-37
3.345989120549974771e+00	2.091848694542700743e-11	6.157433659705139343e-37
3.408258547423451912e+00	2.079318265579583844e-11	6.083920985609620843e-37
3.471686818926559059e+00	2.066774628858950808e-11	6.010771935810169830e-37
3.536295501355039228e+00	2.054220138799620885e-11	5.938001560028213569e-37
3.602106562357073827e+00	2.041657194893456797e-11	5.865624834729607323e-37
3.669142378402493687e+00	2.029088252767613276e-11	5.793656717689743984e-37
3.737425742391064176e+00	2.016515841496101537e-11	5.722112235827387092e-37
3.806979871402283777e+00	2.003942590869583719e-11	5.651006625688379624e-37
3.877828414589453487e+00	1.991371275814697773e-11	5.580355564434173956e-37
3.949995461220647375e+00	1.978804893521439543e-11	5.510175573767121334e-37
4.023505548869293236e+00	1.966246812688764762e-11	5.440484806844281727e-37
4.098383671757261482e+00	1.953701124369156490e-11	5.371304912422252271e-37
4.174655289253134782e+00	1.941173980007173220e-11	5.302668218706672980e-37
4.252346334528676941e+00	1.928676049695703476e-11	5.234630716618939840e-37
4.331483223376402236e+00	1.916199905838261965e-11	5.167149298205039627e-37
4.412092863191189984e+00	1.903741266225042257e-11	5.100198755466205091e-37
4.494202662119142211e+00	1.891298783987326411e-11	5.033770107905509042e-37
4.577840538376616308e+00	1.878872081566451514e-11	4.967859690937186469e-37
4.663034929742726042e+00	1.866461307970134698e-11	4.902466660290198365e-37
4.749814803228503912e+00	1.854066954282134389e-11	4.837591937332119923e-37
4.838209664925956943e+00	1.841689759746678062e-11	4.773237662787985856e-37
4.928249570040512673e+00	1.829330658731465679e-11	4.709406880771834581e-37
5.019965133110079414e+00	1.816990748822555113e-11	4.646103342133474242e-37
5.113387538414320588e+00	1.804671270518218061e-11	4.583331373533049936e-37
5.208548550577665637e+00	1.792373593089361521e-11	4.521095782009893702e-37
5.305480525369573819e+00	1.780099202987070362e-11	4.459401775413397841e-37
5.404216420705914459e+00	1.767849691985103787e-11	4.398254884087378956e-37
5.504789807854967520e+00	1.755626742733304838e-11	4.337660872388712557e-37
5.607234882852026203e+00	1.743432109466274130e-11	4.277625629591933238e-37
5.711586478126434940e+00	1.731267591964292851e-11	4.218155032059235458e-37
5.817880074344936148e+00	1.719135001194742988e-11	4.159254770662344763e-37
5.926151812475552560e+00	1.707036115509972583e-11	4.100930139998780214e-37
6.036438506075864296e+00	1.694972627228748230e-11	4.043185790757781802e-37
6.148777653810016730e+00	1.682946080656355267e-11	3.986025452417440387e-37
6.263207452198692238e+00	1.670957804315956859e-11	3.929451641207730239e-37
6.379766808606281536e+00	1.659008842323174588e-11	3.873465377573777661e-37
6.498495354469888241e+00	1.647099892342512867e-11	3.818065947645152348e-37
6.619433458774388157e+00	1.635231260178519562e-11	3.763250753255398774e-37
6.742622241778335024e+00	1.623402843392534984e-11	3.709015303086478473e-37
6.868103588995307263e+00	1.611614157401091951e-11	3.655353399120523417e-37
6.995920165435373761e+00	1.599864418041116653e-11	3.602257571511311141e-37
7.126115430111744864e+00	1.588152689314160998e-11	3.549719787873844034e-37
7.258733650817245753e+00	1.576478100348381289e-11	3.497732440134962697e-37
7.393819919175872890e+00	1.564840121882075014e-11	3.446289550710860193e-37
7.531420165974375358e+00	1.553238877170284224e-11	3.395388075147607213e-37
7.671581176779302957e+00	1.541675442165580880e-11	3.345029098048041519e-37
7.814350607844541940e+00	1.530152069902802765e-11	3.295218645160234169e-37
7.959777002314978311e+00	1.518672259455470842e-11	3.245967789160959266e-37
8.107909806731694147e+00	1.507240588619354339e-11	3.197291741965905300e-37
8.258799387844272033e+00	1.495862250913737527e-11	3.149207736989776732e-37
8.412497049736117560e+00	1.484542289660428144e-11	3.101731737011716672e-37
8.569055051268346546e+00	1.473284607296525477e-11	3.054874357727454195e-37
8.728526623848370747e+00	1.462090937755472732e-11	3.008636826827138598e-37
8.890965989529167501e+00	1.450960077667972588e-11	2.963008190578096312e-37
9.056428379445295107e+00	1.439887732975525354e-11	2.917965152671916817e-37
9.224970052592173175e+00	1.428867292856979206e-11	2.873475663902490338e-37
9.396648314954690662e+00	1.417891640255316836e-11	2.829506499140826111e-37
9.571521538991856204e+00	1.406955735272982947e-11	2.786033557422994773e-37
9.749649183484095261e+00	1.396059233554528914e-11	2.743051824513497760e-37
9.931091813749800323e+00	1.385208007768595291e-11	2.700580582494454034e-37
1.011591112223829647e+01	1.374413404325167743e-11	2.658659588459029306e-37
1.030416994950587473e+01	1.363688664052653647e-11	2.617334516231470666e-37
1.049593230558226509e+01	1.353043236086406079e-11	2.576635036061743912e-37
1.069126339173477191e+01	1.342477345463166529e-11	2.536554877495811017e-37
1.089022962263730498e+01	1.331980209591267547e-11	2.497046524438580092e-37
1.109289864895222699e+01	1.321534535437077265e-11	2.458039560315949116e-37
1.129933938033221530e+01	1.311126714845377012e-11	2.419479229683897085e-37
1.150962200885031272e+01	1.300757470705914921e-11	2.381364859661170838e-37
1.172381803286599755e+01	1.290444750909635392e-11	2.343758274257523192e-37
1.194200028133532498e+01	1.280213415090997589e-11	2.306744143490154227e-37
1.216424293857368077e+01	1.270075907976538748e-11	2.270359934674906935e-37
1.239062156947915661e+01	1.260019084776861319e-11	2.234550999693219431e-37
1.262121314522546101e+01	1.250013020788404712e-11	2.199205196056098828e-37
1.285609606943296335e+01	1.240040188221324660e-11	2.164257057477374666e-37
1.309535020482667633e+01	1.230118130835557012e-11	2.129764539308424359e-37
1.333905690039058634e+01	1.220284997929975453e-11	2.095854434648138915e-37
1.358729901902709081e+01	1.210554518222211261e-11	2.062566147726167838e-37
1.384016096573130028e+01	1.200894367263990268e-11	2.029781976807604674e-37
1.409772871628967650e+01	1.191268348611807935e-11	1.997374808619351549e-37
1.436008984651260612e+01	1.181694056835789302e-11	1.965400399749561693e-37
1.462733356201129808e+01	1.172221393731614279e-11	1.934019232833061540e-37
1.489955072852853668e+01	1.162848582023280331e-11	1.903217365782046196e-37
1.517683390283403710e+01	1.153522000910998545e-11	1.872812783077478110e-37
1.545927736419478649e+01	1.144241692752724828e-11	1.842801984345324785e-37
1.574697714643086854e+01	1.135067363794886970e-11	1.813372114555873755e-37
1.604003107056819744e+01	1.125989095975152575e-11	1.784483530928001991e-37
1.633853877809860222e+01	1.116950721481944972e-11	1.755952266776462042e-37
1.664260176485901965e+01	1.107992995642195118e-11	1.727902393483098926e-37
1.695232341554121192e+01	1.099149517966822308e-11	1.700431772478239117e-37
1.726780903884355922e+01	1.090357623795196789e-11	1.673339530978084767e-37
1.758916590327732621e+01	1.081647285626396805e-11	1.646713102319297603e-37
1.791650327363899464e+01	1.073049284969292846e-11	1.620639469118051632e-37
1.824993244816150195e+01	1.064505219433585513e-11	1.594935466423128350e-37
1.858956679635688047e+01	1.056070250507670979e-11	1.569761187485651643e-37
1.893552179756295217e+01	1.047720867945543306e-11	1.545039524242181749e-37
1.928791508020777812e+01	1.039456200037627270e-11	1.520761894529828400e-37
1.964686646180444285e+01	1.031300734122070926e-11	1.496993477589437857e-37
2.001249798969034899e+01	1.023226349431507307e-11	1.473645755683031873e-37
2.038493398252463962e+01	1.015267427988865220e-11	1.450811464687706926e-37
2.076430107255774615e+01	1.007399290639697706e-11	1.428412859952193857e-37
2.115072824868794754e+01	9.996455288127601180e-12	1.406510297868860671e-37
2.154434690031882127e+01	9.919998331941232373e-12	1.385078673080240226e-37
2.194529086203311152e+01	9.844641285527776328e-12	1.364116344721745328e-37
2.235369645909796432e+01	9.770540534395393650e-12	1.343659328040482701e-37
2.276970255381680275e+01	9.697617555088247078e-12	1.323678327716598773e-37
2.319345059274427712e+01	9.625972621443440757e-12	1.304193264490023210e-37
2.362508465477945307e+01	9.555697318718649565e-12	1.285221043970348114e-37
2.406475150015421605e+01	9.486821512832907304e-12	1.266761515979086632e-37
2.451260062033339793e+01	9.419406459402249930e-12	1.248822784980833252e-37
2.496878428884326695e+01	9.353538961765994290e-12	1.231419392519139226e-37
2.543345761304648178e+01	9.289309604097636163e-12	1.214566419893482437e-37
2.590677858688006197e+01	9.226814019165929311e-12	1.198279823061064942e-37
2.638890814457512946e+01	9.166158399591315906e-12	1.182577854530224637e-37
2.688001021537607471e+01	9.107461973103933185e-12	1.167481658658106424e-37
2.738025177927857357e+01	9.050858736355928985e-12	1.153015666099531188e-37
2.788980292380439252e+01	8.996501563429575696e-12	1.139208589013113275e-37
2.840883690183301269e+01	8.944566213115277739e-12	1.126094373461307371e-37
2.893753019050953057e+01	8.895247844412389771e-12	1.113711267840366923e-37
2.947606255124858521e+01	8.848770329297628842e-12	1.102104139808206727e-37
3.002461709085549302e+01	8.805393509094613249e-12	1.091326248555085179e-37
3.058338032378431492e+01	8.765415152441932944e-12	1.081439711270323203e-37
3.115254223555485069e+01	8.729181915651573545e-12	1.072518238889908526e-37
3.173229634734979498e+01	8.697099339141828500e-12	1.064649659385497123e-37
3.232283978181380490e+01	8.669644829076213743e-12	1.057939239799308544e-37
3.292437333007768530e+01	8.647385130507109201e-12	1.052514209963565383e-37
3.353710152002928169e+01	8.630999007738340977e-12	1.048529718632999479e-37
3.416123268585524642e+01	8.621307343161782120e-12	1.046176855582742536e-37
3.479697903887694821e+01	8.619313990928182430e-12	1.045693705165905926e-37
3.544455673970435328e+01	8.626261955971302897e-12	1.047380798529708058e-37
3.610418597173337218e+01	8.643712420663675596e-12	1.051623228940429205e-37
3.677609101601030517e+01	8.673658463050205102e-12	1.058923072067760895e-37
3.746050032748988912e+01	8.718693154968626837e-12	1.069948277194380212e-37
3.815764661271251867e+01	8.782265890204028328e-12	1.085608853830960519e-37
3.886776690892667574e+01	8.869087801418570391e-12	1.107180261189627258e-37
3.959110266468458406e+01	8.985801553176765359e-12	1.136512668203743094e-37
4.032789982193705214e+01	9.142148042518661341e-12	1.176406292503766202e-37
4.107840889965642361e+01	9.353136449940984055e-12	1.231333175861935782e-37
4.184288507901584353e+01	9.643432049299533732e-12	1.308954309234852956e-37
4.262158829015324812e+01	1.005725853099586255e-11	1.423707130316909593e-37
4.341478330055092272e+01	1.068437396880399182e-11	1.606792452493312964e-37
4.422273980505896418e+01	1.174444504543895203e-11	1.941452676353810516e-37
4.504573251759453711e+01	1.394291529208051005e-11	2.736334397750047333e-37
4.588404126454761922e+01	1.884833806894154758e-11	5.000440888366445665e-37
4.673795107992464182e+01	2.337286558958864177e-11	7.689290557111806288e-37
4.760775230226368393e+01	2.614455099149320660e-11	9.621103742785538641e-37
4.849374067335233462e+01	2.801749798762226053e-11	1.104895975031438453e-36
4.939621743878315385e+01	2.939100043638339435e-11	1.215882473573900151e-36
5.031548945038056075e+01	3.045217996392162618e-11	1.305268326042310358e-36
5.125186927053332653e+01	3.130175770402658717e-11	1.379115488745867254e-36
5.220567527846974798e+01	3.199974929870736877e-11	1.441306997686978734e-36
5.317723177850966465e+01	3.258461425612416582e-11	1.494475043095504959e-36
5.416686911033146146e+01	3.308236526621680867e-11	1.540482454164968388e-36
5.517492376129128218e+01	3.351134263744113686e-11	1.580692735967508053e-36
5.620173848083187806e+01	3.388491061891629058e-11	1.616131282602100869e-36
5.724766239702178439e+01	3.421307233612515219e-11	1.647586570866748165e-36
5.831305113526218520e+01	3.450348398677793655e-11	1.675676326731038558e-36
5.939826693920350209e+01	3.476211709066860343e-11	1.700892276652284757e-36
6.050367879391224335e+01	3.499370527565358339e-11	1.723631288271221049e-36
6.162966255132942450e+01	3.520205418308019691e-11	1.744217572743326925e-36
6.277660105806500468e+01	3.539026162936066842e-11	1.762918850411706167e-36
6.394488428556936555e+01	3.556087730672749576e-11	1.779958339742056093e-36
6.513490946272796123e+01	3.571602077639055681e-11	1.795523794878221293e-36
6.634708121092350552e+01	3.585747008836550712e-11	1.809774418863078912e-36
6.758181168161110008e+01	3.598672933470592536e-11	1.822846222904872603e-36
6.883952069645495442e+01	3.610508085124778334e-11	1.834856232868597727e-36
7.012063589007176745e+01	3.621362607863696170e-11	1.845905830461878692e-36
7.142559285543119074e+01	3.631331795260082976e-11	1.856083439046302225e-36
7.275483529196232269e+01	3.640498692149153342e-11	1.865466710832180546e-36
7.410881515641568740e+01	3.648936216979100374e-11	1.874124336397580878e-36
7.548799281653430171e+01	3.656708929789996235e-11	1.882117575734377574e-36
7.689283720758305662e+01	3.663874556728349645e-11	1.889501603934978544e-36
7.832382599179203453e+01	3.670485399553754532e-11	1.896326788934706664e-36
7.978144572076628549e+01	3.676589888349688128e-11	1.902640157918363413e-36
8.126619200091944606e+01	3.682235720331879627e-11	1.908488542350464531e-36
8.277856966198471866e+01	3.687469887026313421e-11	1.913918535051226452e-36
8.431909292866251349e+01	3.692327403982848470e-11	1.918964712240226116e-36
8.588828559546257679e+01	3.696835553199057045e-11	1.923653920946182783e-36
8.748668120479914023e+01	3.701016940954131275e-11	1.928008383839569834e-36
8.911482322840201675e+01	3.704890795909051009e-11	1.932047001774319726e-36
9.077326525210223451e+01	3.708473765387307533e-11	1.935786147946209528e-36
9.246257116405733711e+01	3.711780463077279522e-11	1.939240212031618777e-36
9.418331534647961689e+01	3.714823868821550365e-11	1.942421996307389650e-36
9.593608287093147169e+01	3.717615631545967817e-11	1.945343015188009699e-36
9.772146969725724830e+01	3.720166304978792529e-11	1.948013727919525399e-36
9.954008287621518036e+01	3.722485534931205868e-11	1.950443723194496860e-36
1.013925407558814271e+02	3.724582210748459122e-11	1.952641868262036345e-36
1.032794731918952493e+02	3.726464589776209436e-11	1.954616431338122050e-36
1.052015217616159077e+02	3.728140401257119584e-11	1.956375183696070850e-36
1.071593399822671131e+02	3.729616934440987165e-11	1.957925486191788220e-36
1.091535935331391016e+02	3.730901114563234201e-11	1.959274363856522251e-36
1.111849604819269786e+02	3.731999569550802240e-11	1.960428571400199049e-36
1.132541315152812587e+02	3.732918689747331969e-11	1.961394651906563904e-36
1.153618101736478536e+02	3.733664682545730429e-11	1.962178990602463202e-36
1.175087130904807537e+02	3.734243623534042046e-11	1.962787865306024416e-36
1.196955702359042704e+02	3.734661505573444396e-11	1.963227494976047584e-36
1.219231251649109424e+02	3.734924287119209560e-11	1.963504087681938394e-36
1.241921352701784684e+02	3.735037941058798120e-11	1.963623889282693999e-36
1.265033720395903885e+02	3.735008505375143332e-11	1.963593234144527095e-36
1.288576213185517929e+02	3.734842137054308916e-11	1.963418599347015902e-36
1.312556835771842714e+02	3.734545170860717005e-11	1.963106664044073788e-36
1.336983741824945184e+02	3.734124184928049664e-11	1.962664375987830088e-36
1.361865236756082709e+02	3.733586075606671754e-11	1.962099027740223584e-36
1.387209780541620887e+02	3.732938144746201465e-11	1.961418345869491992e-36
1.413025990599533657e+02	3.732188203703693523e-11	1.960630597592021225e-36
1.439322644719406412e+02	3.731344700074497731e-11	1.959744721105315102e-36
1.466108684046982944e+02	3.730416875836220212e-11	1.958770488675424970e-36
1.493393216124253229e+02	3.729414970004357158e-11	1.957718716154449452e-36
1.521185517986104685e+02	3.728350486450154726e-11	1.956601540506642846e-36
1.549495039314631413e+02	3.727236561228034895e-11	1.955432801257285713e-36
1.578331405652116359e+02	3.726088490456495076e-11	1.954228589724174386e-36
1.607704421673821855e+02	3.724924536932835413e-11	1.953008089707851521e-36
1.637624074521689010e+02	3.723767272518398827e-11	1.951794978698653848e-36
1.668100537200058966e+02	3.722646119711694233e-11	1.950620084168227869e-36
1.699144172034625910e+02	3.721603382514009957e-11	1.949527692891950913e-36
1.730765534195724058e+02	3.720722545210224659e-11	1.948605179199404875e-36
1.762975375287203690e+02	3.720111751681654983e-11	1.947965676109164920e-36
1.795784647002096790e+02	3.719660306721042342e-11	1.947493129945125863e-36
1.829204504846293844e+02	3.719318917555980710e-11	1.947135868285252585e-36
1.863246311931559944e+02	3.719062111246805090e-11	1.946867190093192555e-36
1.897921642839099547e+02	3.718873155315999402e-11	1.946669559621800894e-36
1.933242287555043220e+02	3.718739936484159371e-11	1.946530285006895977e-36
1.969220255479173431e+02	3.718653187504272758e-11	1.946439658613030677e-36
2.005867779508233752e+02	3.718605559783703969e-11	1.946389984315895590e-36
2.043197320195270379e+02	3.718591078161482630e-11	1.946375005605955171e-36
2.081221569986336988e+02	3.718604793851416855e-11	1.946389541565275393e-36
2.119953457536068697e+02	3.718642550334497394e-11	1.946429241337382052e-36
2.159406152103567536e+02	3.718700818271075679e-11	1.946490411007976321e-36
2.199593068030074789e+02	3.718776574915544935e-11	1.946569887174973269e-36
2.240527869300018153e+02	3.718867213481326822e-11	1.946664941939560988e-36
2.282224474186896259e+02	3.718970473381948981e-11	1.946773209796966629e-36
2.324697059985645353e+02	3.719084385455986916e-11	1.946892630244150048e-36
2.367960067833078597e+02	3.719207228217791588e-11	1.947021401951151830e-36
2.412028207618006945e+02	3.719337492397288593e-11	1.947157945624462916e-36
2.456916462982790108e+02	3.719473851828866753e-11	1.947300873526876654e-36
2.502640096417916880e+02	3.719615139283945892e-11	1.947448964179315779e-36
2.549214654451420756e+02	3.719760326209342822e-11	1.947601141155788739e-36
2.596655972934872239e+02	3.719908505591815896e-11	1.947756455153715928e-36
2.644980182427719910e+02	3.720058877354141524e-11	1.947914068715945892e-36
2.694203713681882277e+02	3.720210735822857441e-11	1.948073243122239270e-36
2.744343303228362174e+02	3.720363458907592578e-11	1.948233327072695479e-36
2.795415999067859616e+02	3.720516498706757459e-11	1.948393746864148349e-36
2.847439166467247560e+02	3.720669373311348201e-11	1.948553997820327284e-36
2.900430493863991614e+02	3.720821659622384741e-11	1.948713636782495948e-36
2.954407998880379864e+02	3.720972987031606388e-11	1.948872275503042757e-36
3.009390034449717746e+02	3.721123031841800608e-11	1.949029574812571812e-36
3.065395295056529790e+02	3.721271512324361384e-11	1.949185239453272308e-36
3.122442823092857793e+02	3.721418184328672687e-11	1.949339013489170467e-36
3.180552015332919495e+02	3.721562837371580462e-11	1.949490676218211089e-36
3.239742629528195152e+02	3.721705291146354400e-11	1.949640038522736319e-36
3.300034791125281686e+02	3.721845392399639106e-11	1.949786939604551878e-36
3.361449000108768246e+02	3.721983012132404149e-11	1.949931244058512972e-36
3.424006137971425687e+02	3.722118043087096668e-11	1.950072839245176870e-36
3.487727474814177526e+02	3.722250397488425656e-11	1.950211632928433039e-36
3.552634676578139192e+02	3.722380005009508357e-11	1.950347551148594169e-36
3.618749812411276707e+02	3.722506810938830280e-11	1.950480536305279507e-36
3.686095362172162027e+02	3.722630774526530849e-11	1.950610545427660005e-36
3.754694224073336954e+02	3.722751867491209280e-11	1.950737548612406420e-36
3.824569722466999337e+02	3.722870072670692829e-11	1.950861527612059281e-36
3.895745615775501278e+02	3.722985382802163820e-11	1.950982474558551543e-36
3.968246104569477666e+02	3.723097799418712982e-11	1.951100390808408517e-36
4.042095839796309633e+02	3.723207331850849093e-11	1.951215285897612345e-36
4.117319931161678710e+02	3.723313996322756977e-11	1.951327176595506106e-36
4.193943955667186287e+02	3.723417815134193911e-11	1.951436086048200782e-36
4.271993966306776542e+02	3.723518815919889620e-11	1.951542043003004431e-36
4.351496500925045439e+02	3.723617030979148699e-11	1.951645081106247133e-36
4.432478591240400192e+02	3.723712496669115574e-11	1.951745238267671821e-36
4.514967772036101792e+02	3.723805252855815445e-11	1.951842556085246294e-36
4.598992090522438048e+02	3.723895342417661090e-11	1.951937079324847757e-36
4.684580115873044974e+02	3.723982810796648578e-11	1.952028855449832846e-36
4.771760948938740512e+02	3.724067705592911463e-11	1.952117934195979840e-36
4.860564232142138508e+02	3.724150076198730193e-11	1.952204367187700692e-36
4.951020159556351814e+02	3.724229973468443108e-11	1.952288207591842164e-36
5.043159487171358819e+02	3.724307449421054969e-11	1.952369509805704691e-36
5.137013543351338285e+02	3.724382556972614311e-11	1.952448329176227690e-36
5.232614239486656516e+02	3.724455349695721013e-11	1.952524721747586354e-36
5.329994080844093105e+02	3.724525881603714879e-11	1.952598744034637093e-36
5.429186177618942111e+02	3.724594206957442372e-11	1.952670452820013262e-36
5.530224256192899475e+02	3.724660380092448239e-11	1.952739904972607020e-36
5.633142670601351938e+02	3.724724455264915065e-11	1.952807157285727414e-36
5.737976414214127772e+02	3.724786486514603967e-11	1.952872266333037690e-36
5.844761131633637206e+02	3.724846527543297171e-11	1.952935288340777097e-36
5.953533130814369088e+02	3.724904631607356947e-11	1.952996279074760735e-36
6.064329395408061600e+02	3.724960851423131042e-11	1.953055293740862842e-36
6.177187597338487421e+02	3.725015239084043979e-11	1.953112386897751353e-36
6.292146109610337135e+02	3.725067845988320856e-11	1.953167612380782935e-36
6.409244019356456192e+02	3.725118722776366550e-11	1.953221023236021110e-36
6.528521141127846477e+02	3.725167919276916897e-11	1.953272671663468403e-36
6.650018030431118632e+02	3.725215484461155377e-11	1.953322608968656227e-36
6.773775997517744827e+02	3.725261466404047586e-11	1.953370885521814059e-36
6.899837121430010711e+02	3.725305912252211736e-11	1.953417550723899933e-36
7.028244264308352740e+02	3.725348868197713828e-11	1.953462652978865166e-36
7.159041085964887543e+02	3.725390379457209130e-11	1.953506239671514174e-36
7.292272058728312913e+02	3.725430490255909739e-11	1.953548357150464928e-36
7.427982482564910924e+02	3.725469243815904530e-11	1.953589050715659463e-36
7.566218500481047613e+02	3.725506682348397877e-11	1.953628364610008811e-36
7.707027114212303331e+02	3.725542847049458070e-11	1.953666342014724016e-36
7.850456200204509969e+02	3.725577778098918723e-11	1.953703025047968063e-36
7.996554525892345282e+02	3.725611514662096459e-11	1.953738454766464539e-36
8.145371766280736665e+02	3.725644094894018582e-11	1.953772671169757696e-36
8.296958520834914452e+02	3.725675555945880256e-11	1.953805713206808827e-36
8.451366330684721788e+02	3.725705933973480453e-11	1.953837618784691776e-36
8.608647696149243984e+02	3.725735264147395629e-11	1.953868424779111266e-36
8.768856094587425787e+02	3.725763580664690792e-11	1.953898167046533913e-36
8.932045998580958894e+02	3.725790916761954707e-11	1.953926880437738141e-36
9.098272894455567439e+02	3.725817304729505427e-11	1.953954598812578529e-36
9.267593301146882823e+02	3.725842775926585217e-11	1.953981355055807917e-36
9.440064789417602924e+02	3.725867360797410438e-11	1.954007181093796212e-36
9.615746001432095227e+02	3.725891088887934884e-11	1.954032107912011610e-36
9.794696670695385592e+02	3.725913988863212818e-11	1.954056165573127236e-36
9.976977642363211771e+02	3.725936088525246040e-11	1.954079383235654996e-36
1.016265089392995264e+03	3.725957414831220633e-11	1.954101789172983340e-36
1.035177955630176257e+03	3.725977993912037751e-11	1.954123410792729756e-36
1.054442793526168316e+03	3.725997851091062181e-11	1.954144274656336138e-36
1.074066153333432112e+03	3.726017010903013729e-11	1.954164406498807495e-36
1.094054707205743398e+03	3.726035497112938089e-11	1.954183831248545191e-36
1.114415251466788050e+03	3.726053332735193223e-11	1.954202573047202592e-36
1.135154708920998928e+03	3.726070540052402784e-11	1.954220655269501934e-36
1.156280131207375462e+03	3.726087140634331343e-11	1.954238100542984060e-36
1.177798701197117907e+03	3.726103155356636185e-11	1.954254930767623165e-36
1.199717735435885515e+03	3.726118604419458193e-11	1.954271167135282856e-36
1.222044686631488730e+03	3.726133507365825329e-11	1.954286830148973421e-36
1.244787146187906046e+03	3.726147883099833152e-11	1.954301939641883249e-36
1.267952846786433838e+03	3.726161749904582362e-11	1.954316514796157008e-36
1.291549665014882748e+03	3.726175125459850740e-11	1.954330574161395520e-36
1.315585624045705117e+03	3.726188026859480741e-11	1.954344135672857287e-36
1.340068896363950671e+03	3.726200470628468529e-11	1.954357216669364681e-36
1.365007806546013853e+03	3.726212472739734416e-11	1.954369833910855320e-36
1.390410834090069557e+03	3.726224048630579237e-11	1.954382003595624740e-36
1.416286616299197249e+03	3.726235213218799502e-11	1.954393741377204239e-36
1.442643951218158691e+03	3.726245980918465872e-11	1.954405062380887916e-36
1.469491800624817415e+03	3.726256365655357185e-11	1.954415981219902561e-36
1.496839293077255661e+03	3.726266380882045512e-11	1.954426512011216061e-36
1.524695727017573063e+03	3.726276039592627086e-11	1.954436668390964594e-36
1.553070573933458491e+03	3.726285354337104902e-11	1.954446463529526690e-36
1.581973481578601422e+03	3.726294337235413950e-11	1.954455910146222434e-36
1.611414277253019691e+03	3.726302999991095551e-11	1.954465020523638146e-36
1.641402971144466392e+03	3.726311353904621419e-11	1.954473806521595924e-36
1.671949759731988252e+03	3.726319409886370064e-11	1.954482279590748994e-36
1.703065029252842578e+03	3.726327178469254863e-11	1.954490450785821917e-36
1.734759359233932400e+03	3.726334669821011571e-11	1.954498330778482292e-36
1.767043526088946464e+03	3.726341893756150435e-11	1.954505929869880362e-36
1.799928506782476461e+03	3.726348859747569679e-11	1.954513258002811771e-36
1.833425482562288835e+03	3.726355576937845227e-11	1.954520324773563916e-36
1.867545842761074027e+03	3.726362054150196020e-11	1.954527139443398152e-36
1.902301188668945770e+03	3.726368299899132021e-11	1.954533710949725954e-36
1.937703337477988725e+03	3.726374322400787516e-11	1.954540047916933614e-36
1.973764326300255561e+03	3.726380129582953908e-11	1.954546158666907589e-36
2.010496416260497199e+03	3.726385729094810073e-11	1.954552051229229430e-36
2.047912096665083482e+03	3.726391128316358039e-11	1.954557733351079375e-36
2.086024089248504879e+03	3.726396334367574963e-11	1.954563212506821215e-36
2.124845352498882676e+03	3.726401354117280762e-11	1.954568495907314547e-36
2.164389086064020375e+03	3.726406194191737566e-11	1.954573590508917976e-36
2.204668735239407397e+03	3.726410860982973218e-11	1.954578503022228058e-36
2.245697995539771910e+03	3.726415360656851458e-11	1.954583239920539262e-36
2.287490817355704166e+03	3.726419699160882316e-11	1.954587807448032661e-36
2.330061410696924668e+03	3.726423882231785645e-11	1.954592211627713034e-36
2.373424250023866080e+03	3.726427915402812314e-11	1.954596458269081710e-36
2.417594079169128236e+03	3.726431804010830178e-11	1.954600552975571527e-36
2.462585916350544267e+03	3.726435553203178040e-11	1.954604501151736241e-36
2.508415059277540877e+03	3.726439167944298606e-11	1.954608308010203381e-36
2.555097090352506711e+03	3.726442653022152369e-11	1.954611978578407286e-36
2.602647881969004175e+03	3.726446013054416291e-11	1.954615517705084918e-36
2.651083601908536366e+03	3.726449252494483449e-11	1.954618930066575577e-36
2.700420718837769982e+03	3.726452375637254590e-11	1.954622220172887397e-36
2.750676007908067277e+03	3.726455386624740342e-11	1.954625392373583789e-36
2.801866556459195181e+03	3.726458289451469555e-11	1.954628450863444681e-36
2.854009769829237484e+03	3.726461087969717336e-11	1.954631399687965401e-36
2.907123377272575453e+03	3.726463785894550859e-11	1.954634242748636057e-36
2.961225437988037811e+03	3.726466386808705198e-11	1.954636983808064891e-36
3.016334347259197330e+03	3.726468894167286629e-11	1.954639626494906188e-36
3.072468842709003638e+03	3.726471311302316309e-11	1.954642174308636507e-36
3.129648010670750409e+03	3.726473641427111098e-11	1.954644630624138811e-36
3.187891292677642468e+03	3.726475887640518336e-11	1.954646998696153949e-36
3.247218492073131983e+03	3.726478052930990359e-11	1.954649281663551071e-36
3.307649780744242435e+03	3.726480140180526525e-11	1.954651482553461726e-36
3.369205705980266885e+03	3.726482152168470495e-11	1.954653604285270634e-36
3.431907197459042436e+03	3.726484091575168566e-11	1.954655649674449096e-36
3.495775574363271517e+03	3.726485960985509099e-11	1.954657621436266465e-36
3.560832552629281508e+03	3.726487762892321716e-11	1.954659522189360625e-36
3.627100252330648345e+03	3.726489499699667927e-11	1.954661354459190869e-36
3.694601205199302512e+03	3.726491173726005096e-11	1.954663120681353128e-36
3.763358362286532611e+03	3.726492787207243132e-11	1.954664823204790630e-36
3.833395101766597236e+03	3.726494342299686148e-11	1.954666464294882617e-36
3.904735236885564063e+03	3.726495841082877191e-11	1.954668046136421798e-36
3.977403024058036863e+03	3.726497285562331812e-11	1.954669570836490586e-36
4.051423171114647630e+03	3.726498677672182459e-11	1.954671040427232082e-36
4.126820845702951374e+03	3.726500019277723354e-11	1.954672456868519499e-36
4.203621683844709878e+03	3.726501312177867470e-11	1.954673822050538052e-36
4.281851798652414800e+03	3.726502558107517577e-11	1.954675137796269967e-36
4.361537789208005051e+03	3.726503758739848088e-11	1.954676405863887264e-36
4.442706749606882113e+03	3.726504915688515187e-11	1.954677627949076067e-36
4.525386278170166406e+03	3.726506030509782295e-11	1.954678805687266358e-36
4.609604486828428890e+03	3.726507104704573804e-11	1.954679940655778870e-36
4.695390010680062005e+03	3.726508139720458369e-11	1.954681034375920874e-36
4.782772017727485036e+03	3.726509136953562416e-11	1.954682088314980392e-36
4.871780218794630855e+03	3.726510097750417073e-11	1.954683103888170970e-36
4.962444877628912764e+03	3.726511023409743725e-11	1.954684082460506621e-36
5.054796821191234812e+03	3.726511915184177515e-11	1.954685025348608615e-36
5.148867450137497144e+03	3.726512774281932697e-11	1.954685933822451793e-36
5.244688749495118827e+03	3.726513601868410465e-11	1.954686809107052758e-36
5.342293299538351675e+03	3.726514399067757026e-11	1.954687652384109279e-36
5.441714286865887516e+03	3.726515166964364804e-11	1.954688464793571873e-36
5.542985515684663369e+03	3.726515906604328407e-11	1.954689247435167624e-36
5.646141419303672592e+03	3.726516618996850834e-11	1.954690001369888235e-36
5.751217071841613688e+03	3.726517305115605092e-11	1.954690727621404594e-36
5.858248200152535901e+03	3.726517965900052513e-11	1.954691427177462961e-36
5.967271195973310569e+03	3.726518602256718426e-11	1.954692100991216332e-36
6.078323128297223775e+03	3.726519215060430340e-11	1.954692749982524080e-36
6.191441755977847606e+03	3.726519805155514122e-11	1.954693375039213492e-36
6.306665540567405515e+03	3.726520373356961105e-11	1.954693977018299556e-36
6.424033659394190181e+03	3.726520920451553175e-11	1.954694556747165655e-36
6.543586018883228462e+03	3.726521447198959436e-11	1.954695115024716863e-36
6.665363268124906426e+03	3.726521954332803788e-11	1.954695652622501171e-36
6.789406812696111956e+03	3.726522442561698904e-11	1.954696170285793628e-36
6.915758828738524244e+03	3.726522912570258233e-11	1.954696668734655088e-36
7.044462277299036941e+03	3.726523365020076338e-11	1.954697148664967906e-36
7.175560918936920643e+03	3.726523800550692434e-11	1.954697610749442237e-36
7.309099328602903370e+03	3.726524219780527426e-11	1.954698055638602284e-36
7.445122910795143071e+03	3.726524623307800919e-11	1.954698483961748160e-36
7.583677914997190783e+03	3.726525011711432712e-11	1.954698896327899705e-36
7.724811451403399587e+03	3.726525385551926204e-11	1.954699293326729956e-36
7.868571506936844344e+03	3.726525745372233702e-11	1.954699675529466863e-36
8.015006961565397432e+03	3.726526091698617205e-11	1.954700043489798692e-36
8.164167604921472048e+03	3.726526425041492389e-11	1.954700397744764057e-36
8.316104153230960947e+03	3.726526745896262244e-11	1.954700738815620567e-36
8.470868266557401512e+03	3.726527054744151372e-11	1.954701067208726836e-36
8.628512566366885949e+03	3.726527352053030575e-11	1.954701383416398773e-36
8.789090653419962109e+03	3.726527638278238869e-11	1.954701687917786918e-36
8.952657125996400282e+03	3.726527913863411958e-11	1.954701981179730053e-36
9.119267598459298824e+03	3.726528179241303596e-11	1.954702263657631536e-36
9.288978720164497645e+03	3.726528434834623110e-11	1.954702535796326614e-36
9.461848194721991604e+03	3.726528681056874856e-11	1.954702798030972119e-36
9.637934799615793963e+03	3.726528918313208022e-11	1.954703050787931485e-36
9.817298406188840090e+03	3.726529147001287102e-11	1.954703294485695855e-36
1.000000000000000000e+04	3.726529367512172069e-11	1.954703529535801836e-36

